Optimization of QCD Perturbation Theory: Results for R(e+e-) at fourth order

Physical quantities in QCD are independent of renormalization scheme (RS), but that exact invariance is spoiled by truncations of the perturbation series. "Optimization" corresponds to making the perturbative approximant, at any given order, locally invariant under small RS changes. A solution of the resulting optimization equations is presented. It allows an efficient algorithm for finding the optimized result. Example results for R(e+e-)=3(Sum q_i^2)(1+R) to fourth order (NNNLO) are given that show nice convergence, even down to arbitrarily low energies. The Q=0 "freezing" behaviour, R=0.3+/-0.3, found at third order is confirmed and made more precise; R=0.2+/-0.1. Low-energy results in the MS-bar scheme, by contrast, show the typical pathologies of a non-convergent asymptotic series.

==> Rex.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     63525,       2011]
NotebookOptionsPosition[     58762,       1869]
NotebookOutlinePosition[     59107,       1884]
CellTagsIndexPosition[     59064,       1881]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Procedure", " ", "to", " ", "obtain", " ", "optimized", " ", "results", 
   " ", "for", " ", "\[IndentingNewLine]", "   ", "R", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["e", "+"], 
     SuperscriptBox["e", "-"]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.558278868625*^9, 3.558278906953125*^9}, {
  3.560007166859375*^9, 3.560007265453125*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{"P", ".", " ", "M", ".", " ", "Stevenson"}], ",", " ", 
   "\"\<Optimization of QCD perturbation Theory: Results for \
R(\!\(\*SuperscriptBox[\(e\), \(+\)]\)\!\(\*SuperscriptBox[\(e\), \(-\)]\)) \
at fourth order\>\""}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.56000827028125*^9, 3.560008341296875*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"Set", " ", "nf", " ", "and", " ", 
   RowBox[{"Q", "/", 
    OverscriptBox["\[CapitalLambda]", "~"]}], " ", "values"}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.55999778578125*^9, 3.55999782740625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nf", "=", "2"}], ";", " ", 
   RowBox[{"Qoverlam", "=", "5"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Corresponds", " ", "to", " ", "Example", " ", "3"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.552473787265625*^9, 3.55247379103125*^9}, {
  3.5526473379147544`*^9, 3.552647342102013*^9}, {3.5526473830684032`*^9, 
  3.5526473849745436`*^9}, {3.558278964515625*^9, 3.558278967*^9}, {
  3.559998860546875*^9, 3.55999890984375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Singlet", " ", "contribution", " ", "coefficient", " ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Sum]", " ", 
         SubscriptBox["q", "i"]}], ")"}], "2"], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"\[Sum]", 
          SubsuperscriptBox["q", "i", "2"]}]}], ")"}], ".", "  ", 
       "\[IndentingNewLine]", "Here"}]}], " ", "set", " ", "to", " ", "zero", 
     " ", "if", " ", 
     SubscriptBox["n", "f"], " ", "not", " ", "1"}], ",", "2", ",", "3", ",", 
    "4", ",", "5", ",", " ", 
    RowBox[{"or", " ", "6"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "[", "1", "]"}], "=", 
    RowBox[{"2", "/", "3"}]}], ";", 
   RowBox[{
    RowBox[{"q", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "3"}]}], ";", 
   RowBox[{
    RowBox[{"q", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "3"}]}], ";", 
   RowBox[{
    RowBox[{"q", "[", "4", "]"}], "=", 
    RowBox[{"2", "/", "3"}]}], ";", 
   RowBox[{
    RowBox[{"q", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "3"}]}], ";", 
   RowBox[{
    RowBox[{"q", "[", "6", "]"}], "=", 
    RowBox[{"2", "/", "3"}]}], ";", "  ", 
   RowBox[{
    RowBox[{"sq", "[", "n_", "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", ">", "0"}], "&&", " ", 
       RowBox[{"n", "<", "7"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"q", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}], "^", 
        "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"q", "[", "i", "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ")"}]}], " ",
       ",", "0"}], "]"}]}], " ", ";"}]}]], "Input",
 CellChangeTimes->{{3.5599985769375*^9, 3.55999859503125*^9}, {
  3.560007762765625*^9, 3.560007765703125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Input", " ", "calculated", " ", "coefficients", " ", "to", " ", "3", "rd",
     " ", "order", " ", "and", " ", "calculate", " ", "invariants"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"b", "=", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"33", "-", 
       RowBox[{"2", " ", "nf"}]}], ")"}]}]}], ";", 
   RowBox[{"c", "=", 
    FractionBox[
     RowBox[{"153", "-", 
      RowBox[{"19", " ", "nf"}]}], 
     RowBox[{"66", "-", 
      RowBox[{"4", " ", "nf"}]}]]}], ";", 
   RowBox[{"c2MSbar", "=", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["2857", "2"], "-", 
        FractionBox[
         RowBox[{"5033", " ", "nf"}], "18"], "+", 
        FractionBox[
         RowBox[{"325", " ", 
          SuperscriptBox["nf", "2"]}], "54"]}], ")"}]}], 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"33", "-", 
        RowBox[{"2", " ", "nf"}]}], ")"}]}]]}], ";", 
   RowBox[{"r1MSbar", "=", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["730", "3"], "-", 
       RowBox[{"176", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"nf", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["44", "3"]}], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}]}]}], ")"}]}]}], 
   ";", " ", 
   RowBox[{"r2MSbar", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "64"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"174058", "/", "9"}], "-", 
       RowBox[{"17648", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8800", "/", "3"}], ")"}], 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "62776"}], "/", "27"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16768", "/", "9"}], ")"}], 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1600", "/", "9"}], ")"}], 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], "nf"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4832", "/", "81"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1216", "/", "27"}], ")"}], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        RowBox[{"nf", "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"\[Pi]", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"484", "/", "3"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"176", "/", "9"}], ")"}], "nf"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "/", "27"}], ")"}], 
           RowBox[{"nf", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"sq", "[", "nf", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"440", "/", "9"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"320", "/", "3"}], ")"}], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
   RowBox[{"\[Rho]2t", "=", 
    RowBox[{"c2MSbar", "+", "r2MSbar", "-", 
     RowBox[{"r1MSbar", "^", "2"}], "-", 
     RowBox[{"r1MSbar", " ", "c"}]}]}], ";", " ", 
   RowBox[{"c2frinv", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"c", " ", "s1"}], "2"], "+", 
     FractionBox[
      SuperscriptBox["s1", "2"], "4"], "-", 
     FractionBox["s2", "3"], "+", "\[Rho]2t"}]}], ";", " ", 
   RowBox[{"rho1Q", "=", " ", 
    RowBox[{
     RowBox[{"b", " ", 
      RowBox[{"Log", "[", " ", "Qoverlam", "]"}]}], "-", "r1MSbar"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5582779605625*^9, 3.55827796609375*^9}, {
   3.558278033765625*^9, 3.558278035078125*^9}, {3.558278630484375*^9, 
   3.558278688515625*^9}, 3.55827964709375*^9, 3.55999796028125*^9, 
   3.5599983929375*^9, {3.55999862021875*^9, 3.559998621640625*^9}, {
   3.56000778590625*^9, 3.560007792171875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Input", " ", "4", "th", " ", "order", " ", "coefficients", " ", "and", 
    " ", "calculate", " ", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Rho]", "~"], "3"], "."}]}], "  ", "*)"}], 
  RowBox[{
   RowBox[{"r3MSbar", "=", 
    RowBox[{
     FractionBox["144939499", "20736"], "-", 
     FractionBox[
      RowBox[{"5693495", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "864"], "+", 
     FractionBox[
      RowBox[{"5445", " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "8"], "-", 
     RowBox[{
      FractionBox["1", "3456"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "33"}], "+", 
        RowBox[{"2", " ", "nf"}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "13575"}], "+", 
        RowBox[{"8712", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["nf", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "nf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "823"}], "+", 
           RowBox[{"528", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["nf", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1045381", "15552"], "-", 
        FractionBox[
         RowBox[{"40655", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "864"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "6"], "-", 
        FractionBox[
         RowBox[{"260", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "27"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["nf", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6131", "5832"]}], "+", 
        FractionBox[
         RowBox[{"203", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "324"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "18"]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"65945", " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "288"], "+", 
     RowBox[{
      RowBox[{"sq", "[", "nf", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["5795", "192"], "-", 
        FractionBox[
         RowBox[{"8245", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "144"], "-", 
        FractionBox[
         RowBox[{"55", " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "4"], "+", 
        RowBox[{"nf", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["745", "432"]}], "+", 
           FractionBox[
            RowBox[{"65", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "24"], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "6"], "-", 
           FractionBox[
            RowBox[{"25", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "12"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"2825", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "72"]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"7315", " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "48"], "+", 
     RowBox[{"nf", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["13044007", "10368"]}], "+", 
        FractionBox[
         RowBox[{"12205", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "12"], "-", 
        RowBox[{"55", " ", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
        FractionBox[
         RowBox[{"29675", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "432"], "+", 
        FractionBox[
         RowBox[{"665", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}], "72"]}], ")"}]}]}]}], ";", 
   RowBox[{"c3MSbar", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{"33", "-", 
         RowBox[{"2", " ", "nf"}]}], ")"}]}]], "3", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["149753", "6"], "+", 
       FractionBox[
        RowBox[{"1093", " ", 
         SuperscriptBox["nf", "3"]}], "729"], "+", 
       RowBox[{"3564", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["nf", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["50065", "162"], "+", 
          FractionBox[
           RowBox[{"6472", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "81"]}], ")"}]}], "-", 
       RowBox[{"nf", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1078361", "162"], "+", 
          FractionBox[
           RowBox[{"6508", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "27"]}], ")"}]}]}], ")"}]}]}], 
   ";", 
   RowBox[{"\[Rho]3t", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"c3MSbar", "-", 
      RowBox[{"2", " ", "c2MSbar", " ", "r1MSbar"}], "+", 
      RowBox[{"c", " ", 
       SuperscriptBox["r1MSbar", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r1MSbar", "3"]}], "-", 
      RowBox[{"6", " ", "r1MSbar", " ", "r2MSbar"}], "+", 
      RowBox[{"2", " ", "r3MSbar"}]}], "]"}]}], ";", 
   RowBox[{"c3frinv", "=", 
    RowBox[{"\[Rho]3t", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "c2", " ", 
        RowBox[{"s1", "/", "2"}]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{
         SuperscriptBox["s1", "2"], "/", "4"}]}], "+", " ", 
       RowBox[{
        SuperscriptBox["s1", "3"], "/", "2"}], "-", " ", 
       RowBox[{"s1", " ", "s2"}], "+", " ", 
       RowBox[{"s3", "/", "2"}]}], ")"}]}]}], ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*****)"}],
   "                          ", 
  RowBox[{"(*", "  ", 
   RowBox[{"Second", " ", "order", " ", 
    RowBox[{"(", 
     RowBox[{"k", "=", "1"}], ")"}]}], "  ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.56000666665625*^9, 3.5600066730625*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"Choose", " ", "a", " ", "guess", " ", "for", " ", "a"}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5600079716875*^9, 3.560007992828125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a0", "=", "0.09"}], ";"}]], "Input",
 CellChangeTimes->{{3.56000799640625*^9, 3.560008034953125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"Solve", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "3.14", ")"}]}]}], ",", " ", 
    RowBox[{"then", " ", "use", " ", 
     RowBox[{"(", "3.12", ")"}]}]}], "  ", "*)"}], 
  RowBox[{
   RowBox[{"aeq", "=", " ", 
    RowBox[{"1", "+", " ", 
     RowBox[{"c", " ", "a", " ", 
      RowBox[{"Log", "[", " ", 
       RowBox[{"c", " ", 
        RowBox[{"a", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", " ", 
           RowBox[{"c", " ", "a"}]}], ")"}]}]}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", "c", " ", 
      RowBox[{"a", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", " ", 
         RowBox[{"c", " ", "a"}]}], ")"}]}]}], " ", "-", " ", 
     RowBox[{"rho1Q", " ", "a"}]}]}], " ", ";", 
   RowBox[{"aa", "=", " ", 
    RowBox[{"a", "/.", "  ", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"aeq", "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "a0"}], "}"}]}], "]"}]}]}], ";", 
   RowBox[{"r1bar", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", 
      RowBox[{"c", " ", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", " ", 
         RowBox[{"c", " ", "a"}]}], ")"}]}]}], " ", "/.", " ", 
     RowBox[{"a", "\[Rule]", "aa"}]}]}], "  ", ";"}]}]], "Input",
 CellChangeTimes->{{3.560005988734375*^9, 3.560006071328125*^9}, {
  3.560008008140625*^9, 3.5600080389375*^9}, {3.56000808671875*^9, 
  3.560008135453125*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"List", " ", "2", "nd", " ", "order", " ", "results"}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.560006076796875*^9, 3.560006100078125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    OverscriptBox["a", "_"], " ", "value"}], "  ", "*)"}], "   ", 
  "aa"}]], "Input",
 CellChangeTimes->{{3.560008170015625*^9, 3.560008170453125*^9}}],

Cell[BoxData["0.11728513662981034`"], "Output",
 CellChangeTimes->{3.560006228859375*^9, 3.560007295765625*^9, 
  3.56001009921875*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"series", " ", "behaviour"}], "  ", "*)"}], "   ", 
  RowBox[{"{", 
   RowBox[{"1", ",", " ", 
    RowBox[{"r1bar", " ", "aa"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.560006151390625*^9, 3.56000616346875*^9}, {
  3.560008168375*^9, 3.56000817771875*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "0.09433632357366535`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.56000624971875*^9, 3.560007297625*^9, 
  3.560010112390625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"R", " ", "result"}], " ", "*)"}], "    ", 
  RowBox[{"aa", 
   RowBox[{"(", 
    RowBox[{"1", "+", " ", 
     RowBox[{"r1bar", " ", "aa"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.56000618428125*^9, 3.560006190578125*^9}, {
  3.5600081651875*^9, 3.560008176609375*^9}}],

Cell[BoxData["0.106220888030319`"], "Output",
 CellChangeTimes->{3.56000625678125*^9, 3.5600073008125*^9, 
  3.560010114265625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"error", " ", "estimate"}], " ", "*)"}], "   ", 
  RowBox[{"r1bar", " ", 
   RowBox[{"aa", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.560006196984375*^9, 3.560006211546875*^9}, {
  3.56000817503125*^9, 3.560008175359375*^9}, {3.560015009515625*^9, 
  3.56001500990625*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.011064248599491339`"}]], "Output",
 CellChangeTimes->{3.560006260671875*^9, 3.560007302453125*^9, 
  3.560010116625*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*****)"}],
   "                          ", 
  RowBox[{"(*", "  ", 
   RowBox[{"Third", " ", "order", " ", 
    RowBox[{"(", 
     RowBox[{"k", "=", "2"}], ")"}]}], "  ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.560006283390625*^9, 3.560006298765625*^9}, {
  3.56000658803125*^9, 3.560006615375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"Input", " ", "initial", " ", "guesses", " ", "for", " ", "s1"}], 
    ",", 
    RowBox[{
     RowBox[{"s2", ".", "  ", "\[IndentingNewLine]", "  ", "Following"}], " ",
      "uses", " ", "PWMR", " ", 
     RowBox[{"approximation", "."}]}]}], "    ", "*)"}], 
  "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{"s1", "=", "0"}], ";", " ", 
   RowBox[{"s2", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", "\[Rho]2t"}], "2"]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.560006425546875*^9, 3.56000647278125*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
   RowBox[{
   "Choose", " ", "an", " ", "initial", " ", "value", " ", "of", " ", "a", 
    "   ", "\[IndentingNewLine]", "   ", 
    RowBox[{"Warning", ":", " ", 
     RowBox[{"Check", " ", "that", " ", "\"\<eps\>\""}]}]}], " ", "=", " ", 
   RowBox[{"B", 
    RowBox[{"(", "a", ")"}], " ", "is", " ", "positive"}]}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.560007840859375*^9, 3.560007960484375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aa", "=", "0.09"}], ";"}]], "Input",
 CellChangeTimes->{{3.560006704421875*^9, 3.560006713890625*^9}, {
  3.560007348125*^9, 3.560007349765625*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"n", "=", "0"}], ";", 
   RowBox[{"c2", "=", "c2frinv"}], ";", 
   RowBox[{"eps", "=", 
    RowBox[{
     RowBox[{"1", "+", " ", 
      RowBox[{"c", " ", "a"}], "+", " ", 
      RowBox[{"c2", " ", 
       RowBox[{"a", "^", "2"}]}]}], "/.", " ", 
     RowBox[{"a", "\[Rule]", " ", "aa"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.560014006953125*^9, 3.560014014703125*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", "**"}], "*", 
   RowBox[{"%%%%", "**", "**"}], "*", 
   RowBox[{"**", "*"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.56000677521875*^9, 3.5600067785*^9}, {3.56000686775*^9, 
  3.5600068761875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "=", " ", "c2frinv"}], " ", ";", 
  RowBox[{"B", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{"c", " ", "a"}], "+", " ", 
    RowBox[{"c2", " ", 
     RowBox[{"a", "^", "2"}]}]}]}], " ", ";", 
  RowBox[{"aa", "=", " ", 
   RowBox[{"a", " ", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"B", "\[Equal]", "eps"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "aa"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"B2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B", "/", "a"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"B", "^", "2"}]}], "-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}], "+", "a"}], 
      ")"}]}], "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{
   RowBox[{"RR", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"a", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1", "/", "2"}], ")"}], " ", "a"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s2", "/", "3"}], ")"}], " ", 
        RowBox[{"a", "^", "2"}]}]}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{"1", "-", "eps", " ", "+", " ", 
     RowBox[{"c", " ", "a", " ", "B2"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"h2", "=", 
   RowBox[{"1", "-", "B2"}]}], ";", 
  RowBox[{"s1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "a"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], "+", "h2"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", "aa"}]}]}], ";", 
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"a", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B2"}], ")"}], "h1"}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"n", "=", 
   RowBox[{"n", "+", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.560006891625*^9, 3.560006895328125*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
  "Iterate", " ", "the", " ", "preceding", " ", "step", " ", "4", " ", "or", 
   " ", "more", " ", "times"}], "   ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{"To", " ", "see", " ", "convergence", " ", "of", " ", "results", "  ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RR", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "  ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Now", " ", "need", " ", "to", " ", "refine", " ", "the", " ", "value", " ",
    "of", " ", 
   RowBox[{"a_opt", ".", " ", "Do"}], " ", "that", " ", "by", " ", 
   "estimating", " ", "new", " ", "eps", " ", 
   RowBox[{"value", "."}]}], "    ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kextra", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "B"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "a"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Kfun", "=", "  ", 
   RowBox[{
    RowBox[{"1", "/", "aa"}], "+", " ", 
    RowBox[{"c", " ", 
     RowBox[{"Log", "[", " ", 
      RowBox[{"c", " ", 
       RowBox[{"aa", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          RowBox[{"c", " ", "aa"}]}], ")"}]}]}], "]"}]}], " ", "-", " ", 
    "Kextra"}]}], ";", 
  RowBox[{"deltatau", "=", 
   RowBox[{"rho1Q", "-", 
    RowBox[{"(", 
     RowBox[{"Kfun", "-", 
      RowBox[{"s1", "/", "2"}]}], ")"}]}]}], ";", 
  RowBox[{"deltaeps", "=", 
   RowBox[{
    RowBox[{"deltatau", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"a", "^", "2"}]}], " ", "B", " ", 
       RowBox[{"D", "[", 
        RowBox[{"B", ",", "a"}], "]"}]}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", "3.776102569186853`*^-10"}]], "Output",
 CellChangeTimes->{{3.560007401375*^9, 3.56000758015625*^9}, {
  3.560010148546875*^9, 3.560010220671875*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"neweps", "=", 
   RowBox[{"eps", "+", "deltaeps"}]}], ";", " ", 
  RowBox[{"eps", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"neweps", ">", "0"}], ",", "neweps", ",", 
     RowBox[{"eps", "/", "10"}]}], "]"}]}], ";", 
  RowBox[{"n", "=", "0"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Iterate", " ", "from", " ", "%%%%", " ", "until", " ", "deltaeps", " ", 
   "above", " ", "is", " ", "sufficiently", " ", "small"}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.560007051484375*^9, 3.56000705428125*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"Collect", " ", "results"}], "  ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    OverscriptBox["a", "_"], " ", "value"}], "  ", "*)"}], "   ", 
  "aa"}]], "Input",
 CellChangeTimes->{{3.560008184375*^9, 3.5600081846875*^9}}],

Cell[BoxData["0.09524286426239961`"], "Output",
 CellChangeTimes->{3.56000759859375*^9, 3.56001023053125*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"series", " ", "behaviour"}], "  ", "*)"}], "   ", 
  RowBox[{"{", 
   RowBox[{"1", ",", " ", 
    RowBox[{
     RowBox[{"s1", "/", "2"}], " ", "aa"}], ",", " ", 
    RowBox[{
     RowBox[{"s2", "/", "3"}], " ", 
     RowBox[{"aa", "^", "2"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.56000709565625*^9, 3.56000709828125*^9}, {
  3.560008187109375*^9, 3.56000818771875*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "0.04737230034219844`"}], ",", "0.047309710060862556`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.560007608671875*^9, 3.5600102329375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"R", " ", "result"}], " ", "*)"}], "   ", 
  RowBox[{"aa", 
   RowBox[{"(", 
    RowBox[{"1", "+", " ", 
     RowBox[{
      RowBox[{"s1", "/", "2"}], " ", "aa"}], "+", " ", 
     RowBox[{
      RowBox[{"s2", "/", "3"}], " ", 
      RowBox[{"aa", "^", "2"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.56000711453125*^9, 3.560007116375*^9}, {
  3.560008189328125*^9, 3.560008189671875*^9}}],

Cell[BoxData["0.0952369029847302`"], "Output",
 CellChangeTimes->{3.56000761675*^9, 3.560010234609375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"error", " ", "estimate"}], " ", "*)"}], "    ", 
  RowBox[{
   RowBox[{"s2", "/", "3"}], " ", 
   RowBox[{"aa", "^", "3"}]}]}]], "Input",
 CellChangeTimes->{{3.560007133484375*^9, 3.5600071418125*^9}, {
  3.56000819228125*^9, 3.5600081929375*^9}, {3.56001500225*^9, 
  3.560015002609375*^9}}],

Cell[BoxData["0.004505912293620214`"], "Output",
 CellChangeTimes->{3.560007621515625*^9, 3.560010236265625*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*****)"}],
   "                          ", 
  RowBox[{"(*", "  ", 
   RowBox[{"Fourth", " ", "order", " ", 
    RowBox[{"(", 
     RowBox[{"k", "=", "3"}], ")"}]}], "  ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.560006636125*^9, 3.56000664340625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"Input", " ", "initial", " ", "guesses", " ", "for", " ", "s1"}], 
    ",", "s2", ",", 
    RowBox[{
     RowBox[{"s3", ".", "  ", "\[IndentingNewLine]", "  ", "Following"}], " ",
      "uses", " ", "PWMR", " ", 
     RowBox[{"approximation", "."}]}]}], "    ", "*)"}], 
  "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{"s1", "=", 
    FractionBox["c", "3"]}], ";", " ", 
   RowBox[{"s2", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["c", "2"]}], "96"]}], "-", 
     FractionBox[
      RowBox[{"3", " ", "\[Rho]2t"}], "8"]}]}], ";", " ", 
   RowBox[{"s3", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["c", "3"], "216"]}], "-", 
     FractionBox[
      RowBox[{"c", " ", "\[Rho]2t"}], "2"], "-", 
     RowBox[{"2", " ", "\[Rho]3t"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.552472392109375*^9, 3.55247240021875*^9}, 
   3.5582779814375*^9, {3.558279663203125*^9, 3.558279715015625*^9}, {
   3.559998683046875*^9, 3.559998700421875*^9}, {3.55999880934375*^9, 
   3.5599988126875*^9}, {3.560006363140625*^9, 3.560006400546875*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
   RowBox[{
   "Choose", " ", "an", " ", "initial", " ", "value", " ", "of", " ", "a", 
    "   ", "\[IndentingNewLine]", "   ", 
    RowBox[{"Warning", ":", " ", 
     RowBox[{"Check", " ", "that", " ", "\"\<eps\>\""}]}]}], " ", "=", " ", 
   RowBox[{"B", 
    RowBox[{"(", "a", ")"}], " ", "is", " ", "positive"}]}], "  ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aa", "=", "0.09"}], ";"}]], "Input",
 CellChangeTimes->{{3.55827764890625*^9, 3.558277649546875*^9}, {
  3.559998929734375*^9, 3.559998942140625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "0"}], ";", 
  RowBox[{"c2", "=", " ", "c2frinv"}], " ", ";", 
  RowBox[{"c3", "=", "c3frinv"}], ";", 
  RowBox[{"eps", "=", 
   RowBox[{
    RowBox[{"1", "+", " ", 
     RowBox[{"c", " ", "a"}], "+", " ", 
     RowBox[{"c2", " ", 
      RowBox[{"a", "^", "2"}]}], "+", 
     RowBox[{"c3", " ", 
      RowBox[{"a", "^", "3"}]}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}]}]], "Input",
 CellChangeTimes->{{3.483278612109375*^9, 3.483278614921875*^9}, {
  3.5582781245625*^9, 3.558278132109375*^9}, {3.559999808171875*^9, 
  3.559999817578125*^9}, {3.5600140521875*^9, 3.56001408478125*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", "**"}], "*", "##", 
   RowBox[{"##", "**", "**", "**", "**"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.4832794120625*^9, 3.483279422890625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "=", " ", "c2frinv"}], " ", ";", 
  RowBox[{"c3", "=", "c3frinv"}], ";", 
  RowBox[{"B", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{"c", " ", "a"}], "+", " ", 
    RowBox[{"c2", " ", 
     RowBox[{"a", "^", "2"}]}], " ", "+", 
    RowBox[{"c3", " ", 
     RowBox[{"a", "^", "3"}]}]}]}], ";", 
  RowBox[{"aa", "=", " ", 
   RowBox[{"a", " ", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"B", "\[Equal]", "eps"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "aa"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"B2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B", "/", "a"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"B", "^", "2"}]}], "-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}], "+", "a"}], 
      ")"}]}], "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"B3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"a", "^", "2"}]}], ")"}], "B"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "/", 
           RowBox[{"B", "^", "2"}]}], "-", "a"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"a", "^", "2"}]}]}], ")"}]}], "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{
   RowBox[{"RR", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"a", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1", "/", "2"}], ")"}], " ", "a"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s2", "/", "3"}], ")"}], " ", 
        RowBox[{"a", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s3", "/", "4"}], ")"}], " ", 
        RowBox[{"a", "^", "3"}]}]}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"(", 
      RowBox[{"eps", " ", "-", " ", 
       RowBox[{"c", " ", "a", " ", "B2"}], "-", " ", 
       RowBox[{"c2", " ", 
        RowBox[{"a", "^", "2"}], " ", "B3"}]}], " ", ")"}]}], "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"h2", "=", 
   RowBox[{"1", "-", "B2"}]}], ";", 
  RowBox[{"h3", "=", 
   RowBox[{"1", "-", "B3"}]}], ";", 
  RowBox[{"s1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "a"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], "+", "h2"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", "aa"}]}]}], ";", 
  RowBox[{"s1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "a"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h2"}], "+", "h3"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", "aa"}]}]}], ";", 
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"a", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], " ", "+", "h2"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"a", "^", "3"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"0", " ", "+", "h1"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"n", "=", 
   RowBox[{"n", "+", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.48327943871875*^9, 3.48327945234375*^9}, {
  3.4832794905*^9, 3.483279578609375*^9}, {3.4832796131875*^9, 
  3.4832797618125*^9}, {3.48328000596875*^9, 3.4832800083125*^9}, {
  3.48328010203125*^9, 3.483280103203125*^9}, {3.559999162921875*^9, 
  3.5599991674375*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
  "Iterate", " ", "the", " ", "preceding", " ", "step", " ", "4", " ", "or", 
   " ", "more", " ", "times"}], "   ", "*)"}]], "Input",
 CellChangeTimes->{{3.5525575879375*^9, 3.55255759409375*^9}, {
  3.5599989885625*^9, 3.559999022328125*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{"To", " ", "see", " ", "convergence", " ", "of", " ", "results", "  ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RR", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.559999177109375*^9, 3.559999270046875*^9}, 
   3.559999302625*^9}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Now", " ", "need", " ", "to", " ", "refine", " ", "the", " ", "value", " ",
    "of", " ", 
   RowBox[{"a_opt", ".", " ", "Do"}], " ", "that", " ", "by", " ", 
   "estimating", " ", "new", " ", "eps", " ", 
   RowBox[{"value", "."}]}], "    ", "*)"}]], "Input",
 CellChangeTimes->{{3.55255786565625*^9, 3.552557882046875*^9}, {
  3.55999904328125*^9, 3.559999049046875*^9}, {3.55999932640625*^9, 
  3.559999326921875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Kextra", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "B"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "a"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Kfun", "=", "  ", 
   RowBox[{
    RowBox[{"1", "/", "aa"}], "+", " ", 
    RowBox[{"c", " ", 
     RowBox[{"Log", "[", " ", 
      RowBox[{"c", " ", 
       RowBox[{"aa", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          RowBox[{"c", " ", "aa"}]}], ")"}]}]}], "]"}]}], " ", "-", " ", 
    "Kextra"}]}], ";", 
  RowBox[{"deltatau", "=", 
   RowBox[{"rho1Q", "-", 
    RowBox[{"(", 
     RowBox[{"Kfun", "-", 
      RowBox[{"s1", "/", "2"}]}], ")"}]}]}], ";", 
  RowBox[{"deltaeps", "=", 
   RowBox[{
    RowBox[{"deltatau", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"a", "^", "2"}]}], " ", "B", " ", 
       RowBox[{"D", "[", 
        RowBox[{"B", ",", "a"}], "]"}]}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}]}]], "Input",
 CellChangeTimes->{{3.55247329165625*^9, 3.5524732925*^9}, {
  3.558278211046875*^9, 3.55827831728125*^9}}],

Cell[BoxData[
 RowBox[{"-", "5.197695368462623`*^-11"}]], "Output",
 CellChangeTimes->{{3.558278791953125*^9, 3.558278814984375*^9}, 
   3.558279004875*^9, 3.55827925575*^9, {3.55827931553125*^9, 
   3.5582794810625*^9}, {3.559999866078125*^9, 3.55999990375*^9}, {
   3.560007649640625*^9, 3.560007708984375*^9}, {3.56001025690625*^9, 
   3.560010308625*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"neweps", "=", 
   RowBox[{"eps", "+", "deltaeps"}]}], ";", " ", 
  RowBox[{"eps", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"neweps", ">", "0"}], ",", "neweps", ",", 
     RowBox[{"eps", "/", "10"}]}], "]"}]}], ";", 
  RowBox[{"n", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.5525578399375*^9, 3.55255784621875*^9}, {
  3.55827917125*^9, 3.558279171890625*^9}, {3.559999345078125*^9, 
  3.5599993815*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Iterate", " ", "from", " ", "##", "##", " ", "until", " ", "deltaeps", " ",
    "above", " ", "is", " ", "sufficiently", " ", "small"}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.55255789896875*^9, 3.552557907921875*^9}, {
  3.559999404640625*^9, 3.559999411578125*^9}, {3.5599994629375*^9, 
  3.55999947021875*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"Collect", " ", "results"}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.5599994855*^9, 3.559999493828125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    OverscriptBox["a", "_"], " ", "value"}], "  ", "*)"}], "   ", 
  "aa"}]], "Input",
 CellChangeTimes->{{3.5524755035*^9, 3.552475503671875*^9}, {
  3.55999951496875*^9, 3.559999559375*^9}, {3.56000819909375*^9, 
  3.56000819946875*^9}}],

Cell[BoxData["0.08993591388512787`"], "Output",
 CellChangeTimes->{3.558279503078125*^9, 3.559999907453125*^9, 
  3.5600077156875*^9, 3.560009422515625*^9, 3.56001031625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"series", " ", "behaviour"}], "  ", "*)"}], 
  RowBox[{"{", 
   RowBox[{"1", ",", " ", 
    RowBox[{
     RowBox[{"s1", "/", "2"}], " ", "aa"}], ",", " ", 
    RowBox[{
     RowBox[{"s2", "/", "3"}], " ", 
     RowBox[{"aa", "^", "2"}]}], ",", 
    RowBox[{
     RowBox[{"s3", "/", "4"}], " ", 
     RowBox[{"aa", "^", "3"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5524755404375*^9, 3.552475573015625*^9}, {
  3.559999567484375*^9, 3.559999574609375*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "0.005661625714813926`"}], ",", 
   RowBox[{"-", "0.021183281251660066`"}], ",", "0.04254457593620776`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.55247555296875*^9, 3.552475574046875*^9}, 
   3.5525585990625*^9, 3.552648018414403*^9, 3.5526482212490654`*^9, 
   3.5582788451875*^9, 3.55827950928125*^9, 3.559999913609375*^9, 
   3.560007719109375*^9, 3.560009424375*^9, 3.560010317546875*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"R", " ", "result"}], " ", "*)"}], "   ", 
  RowBox[{"aa", 
   RowBox[{"(", 
    RowBox[{"1", "+", " ", 
     RowBox[{
      RowBox[{"s1", "/", "2"}], " ", "aa"}], "+", " ", 
     RowBox[{
      RowBox[{"s2", "/", "3"}], " ", 
      RowBox[{"aa", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"s3", "/", "4"}], " ", 
      RowBox[{"aa", "^", "3"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5524755945*^9, 3.552475610765625*^9}, {
  3.559999590828125*^9, 3.55999960021875*^9}, {3.560008211734375*^9, 
  3.560008219546875*^9}}],

Cell[BoxData["0.09134787796161485`"], "Output",
 CellChangeTimes->{3.55247561290625*^9, 3.55255860521875*^9, 
  3.5526480262421775`*^9, 3.55264822260838*^9, 3.558278846375*^9, 
  3.5582795154375*^9, 3.559999922234375*^9, 3.56000772103125*^9, 
  3.5600094263125*^9, 3.560010327890625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"error", " ", "estimate"}], " ", "*)"}], "    ", 
  RowBox[{
   RowBox[{"s3", "/", "4"}], " ", 
   RowBox[{"aa", "^", "4"}]}]}]], "Input",
 CellChangeTimes->{{3.559999607375*^9, 3.559999624734375*^9}, {
  3.55999967196875*^9, 3.559999675640625*^9}, {3.560008222171875*^9, 
  3.560008223828125*^9}, {3.5600149944375*^9, 3.560014994859375*^9}}],

Cell[BoxData["0.003826285317678065`"], "Output",
 CellChangeTimes->{3.55999992721875*^9, 3.560007722859375*^9, 
  3.560009428859375*^9, 3.56001033109375*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.560008659640625*^9, 3.56000866046875*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"APPENDIX", " ", "1"}], ":", "   ", 
     RowBox[{"Alternative", " ", "k"}]}], "=", 
    RowBox[{"3", " ", "algorithm"}]}], ",", "   ", 
   RowBox[{
    RowBox[{"better", " ", "for", " ", "higher"}], "-", 
    RowBox[{"energy", " ", "cases"}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.56000915578125*^9, 3.56000916434375*^9}, {
  3.560009200265625*^9, 3.56000921215625*^9}, {3.560009408171875*^9, 
  3.560009409140625*^9}, {3.560009449*^9, 3.5600094693125*^9}, {
  3.560014891453125*^9, 3.56001489959375*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "&&", "&&", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.560009062078125*^9, 3.560009069515625*^9}, {
  3.560009400296875*^9, 3.560009403890625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "=", " ", "c2frinv"}], " ", ";", 
  RowBox[{"c3", "=", "c3frinv"}], ";", 
  RowBox[{"B", "=", 
   RowBox[{"1", "+", " ", 
    RowBox[{"c", " ", "a"}], "+", " ", 
    RowBox[{"c2", " ", 
     RowBox[{"a", "^", "2"}]}], " ", "+", 
    RowBox[{"c3", " ", 
     RowBox[{"a", "^", "3"}]}]}]}], ";", 
  RowBox[{"B2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B", "/", "a"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"B", "^", "2"}]}], "-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}], "+", "a"}], 
      ")"}]}], "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"B3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"a", "^", "2"}]}], ")"}], "B"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "/", 
           RowBox[{"B", "^", "2"}]}], "-", "a"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"a", "^", "2"}]}]}], ")"}]}], "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{
   RowBox[{"RR", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"a", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1", "/", "2"}], ")"}], " ", "a"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s2", "/", "3"}], ")"}], " ", 
        RowBox[{"a", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s3", "/", "4"}], ")"}], " ", 
        RowBox[{"a", "^", "3"}]}]}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"(", 
      RowBox[{"B", " ", "-", " ", 
       RowBox[{"c", " ", "a", " ", "B2"}], "-", " ", 
       RowBox[{"c2", " ", 
        RowBox[{"a", "^", "2"}], " ", "B3"}]}], " ", ")"}]}], "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"h2", "=", 
   RowBox[{"1", "-", "B2"}]}], ";", 
  RowBox[{"h3", "=", 
   RowBox[{"1", "-", "B3"}]}], ";", 
  RowBox[{"s1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "a"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], "+", "h2"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", "aa"}]}]}], ";", 
  RowBox[{"s1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "a"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h2"}], "+", "h3"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", "aa"}]}]}], ";", 
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"a", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "h1"}], " ", "+", "h2"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"a", "^", "3"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "B3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"0", " ", "+", "h1"}], ")"}]}], " ", "/.", " ", 
    RowBox[{"a", "\[Rule]", " ", "aa"}]}]}], ";", 
  RowBox[{"n", "=", 
   RowBox[{"n", "+", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.560008861921875*^9, 3.5600088933125*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
  "Iterate", " ", "the", " ", "preceding", " ", "step", " ", "4", " ", "or", 
   " ", "more", " ", "times"}], "   ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Now", " ", "need", " ", "to", " ", "refine", " ", "the", " ", "value", " ",
    "of", " ", 
   RowBox[{"a_opt", "."}]}], "  ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kextra", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "B"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "a"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Kfun", "=", "  ", 
   RowBox[{
    RowBox[{"1", "/", "a"}], "+", " ", 
    RowBox[{"c", " ", 
     RowBox[{"Log", "[", " ", 
      RowBox[{"c", " ", 
       RowBox[{"a", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          RowBox[{"c", " ", "a"}]}], ")"}]}]}], "]"}]}], " ", "-", " ", 
    "Kextra"}]}], ";", 
  RowBox[{"aa", "=", " ", 
   RowBox[{"a", "/.", " ", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kfun", "-", 
        RowBox[{"s1", "/", "2"}], "-", "rho1Q"}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "aa"}], "}"}]}], "]"}]}]}], ";", 
  RowBox[{"n", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.560009017890625*^9, 3.5600090410625*^9}, 
   3.560009253765625*^9}],

Cell[BoxData["aa"], "Input",
 CellChangeTimes->{{3.560009258*^9, 3.560009258171875*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
   RowBox[{"Iterate", " ", "from"}], " ", "&&", "&&", " ", 
   RowBox[{"until", " ", "aa", " ", "value", " ", "converges"}]}], "   ", 
  "*)"}]], "Input",
 CellChangeTimes->{
  3.560009316203125*^9, {3.560009361046875*^9, 3.56000939653125*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.560014857171875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{"APPENDIX", " ", "2"}], ":", " ", 
    RowBox[{
     OverscriptBox["MS", "_"], " ", "results"}]}], "  ", "*)"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.560014859625*^9, 3.560014886984375*^9}}],

Cell[BoxData[
 RowBox[{"                           ", 
  RowBox[{"(*", "  ", 
   RowBox[{"2", "nd", " ", "order", " ", 
    RowBox[{"(", 
     RowBox[{"k", "=", "1"}], ")"}]}], "  ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.56001525865625*^9, 3.56001526134375*^9}, 
   3.560015306453125*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Make", " ", "an", " ", "initial", " ", "guess", " ", "for", " ", "a"}], 
   "  ", "*)"}], "   ", 
  RowBox[{
   RowBox[{"a0", "=", "0.09"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.56001493328125*^9, 3.560014935046875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"a", " ", "value"}], " ", "*)"}], "  ", 
  RowBox[{
   RowBox[{"tauMSbar", "=", 
    RowBox[{"b", " ", 
     RowBox[{"Log", "[", "Qoverlam", "]"}]}]}], ";", " ", 
   RowBox[{"K2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "a"}], ")"}], 
     RowBox[{"(", " ", 
      RowBox[{"1", "+", " ", 
       RowBox[{"c", " ", "a", " ", 
        RowBox[{"Log", "[", " ", 
         RowBox[{"c", " ", 
          RowBox[{"a", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", " ", 
             RowBox[{"c", " ", "a"}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ";", 
   RowBox[{"aa", "=", " ", 
    RowBox[{"a", "/.", " ", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"K2", "==", " ", "tauMSbar"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "a0"}], "}"}]}], "]"}]}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"series", " ", "behaviour"}], " ", "*)"}], "   ", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"r1MSbar", " ", "aa"}]}], "}"}]}]], "Input",
 CellChangeTimes->{3.56001524396875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"R", " ", "result"}], " ", "*)"}], "    ", 
  RowBox[{"aa", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"r1MSbar", " ", "aa"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.560015246578125*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{"error", " ", "estimate"}], "  ", "*)"}], "    ", 
  RowBox[{"r1MSbar", " ", 
   RowBox[{"aa", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{3.56001524790625*^9}],

Cell[BoxData[
 RowBox[{"                          ", 
  RowBox[{"(*", "  ", 
   RowBox[{"3", "rd", " ", "order", " ", 
    RowBox[{"(", 
     RowBox[{"k", "=", "2"}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.56001526725*^9, 3.560015302484375*^9}}],

Cell[BoxData[
 RowBox[{"BMSbar", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{"c", " ", "a"}], " ", "+", " ", 
   RowBox[{"c2MSbar", " ", 
    RowBox[{"a", "^", "2"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", 
    RowBox[{"^", 
     RowBox[{"^", 
      RowBox[{"^", "^"}]}]}]}], "**)"}], "  "}]], "Input",
 CellChangeTimes->{{3.560015334703125*^9, 3.560015340921875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kextra", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "BMSbar"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "a"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Kfun", "=", "  ", 
   RowBox[{"K2", " ", "-", " ", "Kextra"}]}], ";", 
  RowBox[{"aa", "=", 
   RowBox[{"a", "/.", " ", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"Kfun", "\[Equal]", "tauMSbar"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "aa"}], "}"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Iterate", " ", "previous", " ", "step", " ", "until", " ", "a", " ", 
   "value", " ", "converges"}], "  ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"a", " ", "value"}], " ", "*)"}], "    ", "aa"}]], "Input",
 CellChangeTimes->{3.560015097765625*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"series", " ", "behaviour"}], " ", "*)"}], "   ", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"r1MSbar", " ", "aa"}], ",", 
    RowBox[{"r2MSbar", " ", 
     RowBox[{"aa", "^", "2"}]}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"R", " ", "result"}], " ", "*)"}], "   ", 
  RowBox[{"aa", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"r1MSbar", " ", "aa"}], "+", " ", 
     RowBox[{"r2MSbar", " ", 
      RowBox[{"aa", "^", "2"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{"error", " ", "estimate"}], "  ", "*)"}], "   ", 
  RowBox[{"r2MSbar", " ", 
   RowBox[{"aa", "^", "3"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"                           ", 
  RowBox[{"(*", "  ", 
   RowBox[{"4", "th", " ", "order", " ", 
    RowBox[{"(", 
     RowBox[{"k", "=", "3"}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5600152915*^9, 3.560015293671875*^9}}],

Cell[BoxData[
 RowBox[{"BMSbar", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{"c", " ", "a"}], " ", "+", " ", 
   RowBox[{"c2MSbar", " ", 
    RowBox[{"a", "^", "2"}]}], " ", "+", " ", 
   RowBox[{"c3MSbar", " ", 
    RowBox[{"a", "^", "3"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", 
    RowBox[{"&&", "&&"}]}], "**)"}], "  "}]], "Input",
 CellChangeTimes->{{3.560015317671875*^9, 3.560015326640625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kextra", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"a", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "BMSbar"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", "a"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "aa"}], "}"}]}], "]"}]}], ";", " ", 
  RowBox[{"Kfun", "=", "  ", 
   RowBox[{"K2", " ", "-", " ", "Kextra"}]}], ";", " ", 
  RowBox[{"aa", "=", " ", 
   RowBox[{"a", " ", "/.", " ", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{"Kfun", "\[Equal]", "tauMSbar"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "aa"}], "}"}]}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Iterate", " ", "previous", " ", "step", " ", "until", " ", "a", " ", 
   "value", " ", "converges"}], "  ", "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"a", " ", "value"}], " ", "*)"}], "    ", "aa"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"series", " ", "behaviour"}], " ", "*)"}], "   ", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"r1MSbar", " ", "aa"}], ",", " ", 
    RowBox[{"r2MSbar", " ", 
     RowBox[{"aa", "^", "2"}]}], ",", " ", 
    RowBox[{"r3MSbar", " ", 
     RowBox[{"aa", "^", "3"}]}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"R", " ", "result"}], " ", "*)"}], "   ", 
  RowBox[{"aa", 
   RowBox[{"(", 
    RowBox[{"1", "+", " ", 
     RowBox[{"r1MSbar", " ", "aa"}], " ", "+", " ", 
     RowBox[{"r2MSbar", " ", 
      RowBox[{"aa", "^", "2"}]}], "+", 
     RowBox[{"r3MSbar", " ", 
      RowBox[{"aa", "^", "3"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{"error", " ", "estimate"}], "  ", "*)"}], "   ", 
  RowBox[{"r3MSbar", " ", 
   RowBox[{"aa", "^", "4"}]}]}]], "Input"]
},
WindowSize->{520, 559},
WindowMargins->{{146, Automatic}, {25, Automatic}},
FrontEndVersion->"8.0 for Microsoft Windows (32-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 417, 10, 52, "Input"],
Cell[965, 32, 366, 7, 72, "Input"],
Cell[1334, 41, 73, 1, 31, "Input"],
Cell[1410, 44, 257, 6, 31, "Input"],
Cell[1670, 52, 496, 11, 52, "Input"],
Cell[2169, 65, 2239, 68, 155, "Input"],
Cell[4411, 135, 4241, 128, 400, "Input"],
Cell[8655, 265, 6023, 179, 689, "Input"],
Cell[14681, 446, 456, 11, 52, "Input"],
Cell[15140, 459, 194, 4, 31, "Input"],
Cell[15337, 465, 136, 3, 31, "Input"],
Cell[15476, 470, 1600, 47, 92, "Input"],
Cell[17079, 519, 193, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[17297, 527, 210, 6, 31, "Input"],
Cell[17510, 535, 135, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17682, 542, 317, 8, 31, "Input"],
Cell[18002, 552, 196, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18235, 562, 332, 9, 31, "Input"],
Cell[18570, 573, 131, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18738, 580, 336, 8, 31, "Input"],
Cell[19077, 590, 151, 3, 30, "Output"]
}, Open  ]],
Cell[19243, 596, 503, 12, 52, "Input"],
Cell[19749, 610, 608, 17, 107, "Input"],
Cell[20360, 629, 459, 11, 52, "Input"],
Cell[20822, 642, 183, 4, 31, "Input"],
Cell[21008, 648, 422, 12, 31, "Input"],
Cell[21433, 662, 279, 7, 31, "Input"],
Cell[21715, 671, 2332, 74, 172, "Input"],
Cell[24050, 747, 182, 4, 31, "Input"],
Cell[24235, 753, 345, 9, 52, "Input"],
Cell[24583, 764, 311, 7, 52, "Input"],
Cell[CellGroupData[{
Cell[24919, 775, 1318, 43, 112, "Input"],
Cell[26240, 820, 178, 3, 30, "Output"]
}, Open  ]],
Cell[26433, 826, 308, 9, 52, "Input"],
Cell[26744, 837, 274, 6, 52, "Input"],
Cell[27021, 845, 98, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[27144, 851, 205, 6, 31, "Input"],
Cell[27352, 859, 109, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27498, 865, 436, 12, 31, "Input"],
Cell[27937, 879, 206, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28180, 889, 451, 13, 31, "Input"],
Cell[28634, 904, 106, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28777, 910, 350, 9, 31, "Input"],
Cell[29130, 921, 112, 1, 30, "Output"]
}, Open  ]],
Cell[29257, 925, 455, 11, 52, "Input"],
Cell[29715, 938, 1203, 33, 129, "Input"],
Cell[30921, 973, 393, 10, 52, "Input"],
Cell[31317, 985, 185, 4, 31, "Input"],
Cell[31505, 991, 653, 16, 52, "Input"],
Cell[32161, 1009, 226, 5, 31, "Input"],
Cell[32390, 1016, 4371, 138, 272, "Input"],
Cell[36764, 1156, 292, 6, 31, "Input"],
Cell[37059, 1164, 434, 11, 52, "Input"],
Cell[37496, 1177, 472, 10, 52, "Input"],
Cell[CellGroupData[{
Cell[37993, 1191, 1426, 45, 112, "Input"],
Cell[39422, 1238, 359, 6, 30, "Output"]
}, Open  ]],
Cell[39796, 1247, 460, 12, 52, "Input"],
Cell[40259, 1261, 373, 8, 52, "Input"],
Cell[40635, 1271, 159, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[40819, 1278, 297, 8, 31, "Input"],
Cell[41119, 1288, 174, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41330, 1295, 519, 15, 52, "Input"],
Cell[41852, 1312, 462, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42351, 1326, 590, 17, 52, "Input"],
Cell[42944, 1345, 287, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43268, 1354, 399, 9, 31, "Input"],
Cell[43670, 1365, 157, 2, 30, "Output"]
}, Open  ]],
Cell[43842, 1370, 145, 2, 72, "Input"],
Cell[43990, 1374, 603, 14, 52, "Input"],
Cell[44596, 1390, 308, 6, 31, "Input"],
Cell[44907, 1398, 3918, 127, 252, "Input"],
Cell[48828, 1527, 182, 4, 31, "Input"],
Cell[49013, 1533, 194, 5, 31, "Input"],
Cell[49210, 1540, 1269, 40, 92, "Input"],
Cell[50482, 1582, 88, 1, 31, "Input"],
Cell[50573, 1585, 292, 7, 31, "Input"],
Cell[50868, 1594, 87, 1, 52, "Input"],
Cell[50958, 1597, 266, 8, 31, "Input"],
Cell[51227, 1607, 292, 7, 31, "Input"],
Cell[51522, 1616, 287, 8, 31, "Input"],
Cell[51812, 1626, 879, 27, 72, "Input"],
Cell[52694, 1655, 244, 7, 31, "Input"],
Cell[52941, 1664, 260, 8, 31, "Input"],
Cell[53204, 1674, 220, 6, 31, "Input"],
Cell[53427, 1682, 262, 6, 31, "Input"],
Cell[53692, 1690, 181, 5, 31, "Input"],
Cell[53876, 1697, 219, 7, 31, "Input"],
Cell[54098, 1706, 819, 26, 72, "Input"],
Cell[54920, 1734, 175, 4, 31, "Input"],
Cell[55098, 1740, 158, 4, 31, "Input"],
Cell[55259, 1746, 271, 8, 52, "Input"],
Cell[55533, 1756, 292, 9, 31, "Input"],
Cell[55828, 1767, 178, 5, 31, "Input"],
Cell[56009, 1774, 262, 6, 31, "Input"],
Cell[56274, 1782, 256, 7, 31, "Input"],
Cell[56533, 1791, 178, 5, 31, "Input"],
Cell[56714, 1798, 839, 26, 72, "Input"],
Cell[57556, 1826, 175, 4, 31, "Input"],
Cell[57734, 1832, 116, 3, 31, "Input"],
Cell[57853, 1837, 349, 10, 52, "Input"],
Cell[58205, 1849, 372, 11, 52, "Input"],
Cell[58580, 1862, 178, 5, 31, "Input"]
}
]
*)

(* End of internal cache information *)

